Regression Functions as Fields on Covariate Space: Evolution Equations, the Hessian, and Identification

For each time $t$, the regression function $m_t(x)=E[Y_t\mid X_t=x]$ of an outcome on contemporaneous covariates can be regarded as a field on covariate space. When the covariates of units move as a diffusion and each unit's outcome has its own dynamics, we show that $m_t$ satisfies a second-order evolution equation whose diffusion term is $\frac12\mathrm{tr}(\Sigma\nabla^2 m_t)$, the Hessian of the regression function weighted by the covariance $\Sigma$ of covariate increments, whose transport term is the drift of the time-reversed covariate process, and whose source term is the conditional mean rate of change of the outcome; this yields a Feynman-Kac representation along reversed covariate paths. We relate this Hessian to quadratic regression (under Gaussian design the best quadratic approximation has Hessian $E[\nabla^2 m(X)]$) and to kernel smoothing bias. For bistable replicator dynamics on covariate space, travelling fronts are exactly logistic in $(x,t)$, so one logistic regression identifies the diffusion-reaction ratio and the invading strategy. We then ask whether spread in covariate space reflects fluctuating unit characteristics or imitation among similar units. Imitation acts through exactly the same operator as covariate fluctuation, so the two are observationally equivalent in the regression field; panel data separate them because they identify $\Sigma$ directly. The two cannot be separated on a travelling front, and we propose a split-sample instrumental-variables test that works on seeded, non-front profiles, with size and power evaluated in agent-based experiments.

==> anc/abm.py <==
"""Agent-based model: covariates follow OU; binary strategy with
(i) payoff-driven revision against a narrow-window neighbour (bistable replicator), and
(ii) optional unbiased imitation of a neighbour drawn uniformly from a covariate window of half-width h."""
import numpy as np

def logistic(z): return 1/(1+np.exp(-z))

def window_pick(Xs, xi, half, rng):
    lo=np.searchsorted(Xs, xi-half, 'left'); hi=np.searchsorted(Xs, xi+half, 'right')
    j=lo+np.floor(rng.random(len(xi))*(hi-lo)).astype(int)
    return np.minimum(j, len(Xs)-1), lo, hi

def simulate(Sigma=0.2, theta=0.25, nuI=0.0, h=0.45, nuR=2.0, kappa=0.25, hR=0.02, a=0.3,
             N=40000, T=6.0, dt=0.01, obs_dt=0.1, seed=0, x0=0.3, w0=0.25, var0=None, init='front'):
    rng=np.random.default_rng(seed)
    v=var0 if var0 is not None else (Sigma/(2*theta) if theta>0 else 0.4)
    X=rng.normal(0,np.sqrt(v),N)
    if init=='front':
        p0=logistic((X-x0)/w0)
    else:   # patchy seeding: irregular initial adoption profile
        p0=np.clip(0.5+0.3*np.sin(2*np.pi*X/1.4+0.4)+0.15*np.cos(2*np.pi*X/0.9),0.03,0.97)
    Y=(rng.random(N)<p0).astype(np.int8)
    nobs=int(round(T/obs_dt))+1; step_obs=int(round(obs_dt/dt))
    XS=np.empty((nobs,N)); YS=np.empty((nobs,N),dtype=np.int8)
    XS[0]=X; YS[0]=Y
    if theta>0:
        phi=np.exp(-theta*dt); sd=np.sqrt(Sigma*(1-phi**2)/(2*theta))
    else:
        phi=1.0; sd=np.sqrt(Sigma*dt)
    k=0
    for step in range(1,int(round(T/dt))+1):
        order=np.argsort(X); Xs=X[order]; Ys=Y[order]; cs=np.concatenate([[0],np.cumsum(Ys)])
        Ynew=Y.copy()
        # (i) payoff-driven revision
        R=np.nonzero(rng.random(N)<nuR*dt)[0]
        if len(R):
            j,lo,hi=window_pick(Xs,X[R],hR,rng)
            ploc=(cs[hi]-cs[lo])/np.maximum(hi-lo,1)
            yj=Ys[j]; yi=Y[R]; diff=yj!=yi
            padopt=np.where(yj==1,0.5+kappa*(ploc-a),0.5-kappa*(ploc-a))
            sw=diff&(rng.random(len(R))<padopt)
            Ynew[R[sw]]=yj[sw]
        # (ii) unbiased imitation within window h
        if nuI>0:
            I=np.nonzero(rng.random(N)<nuI*dt)[0]
            if len(I):
                j,_,_=window_pick(Xs,X[I],h,rng)
                Ynew[I]=Ys[j]
        Y=Ynew
        X=phi*X+sd*rng.standard_normal(N)
        if step%step_obs==0:
            k+=1; XS[k]=X; YS[k]=Y
    return XS,YS,np.arange(nobs)*obs_dt


==> anc/estimate.py <==
"""Two-stage test for imitation diffusion.
Stage 1: covariate dynamics (OU) from panel increments -> theta_hat, Sigma_hat.
Stage 2: local quadratic regression of Y on X at each snapshot -> m, m', m''; KDE -> (log f)'.
Stage 3: Z = d_t m - [ 1/2 Sigma m'' + (Sigma (log f)' - b) m' ]
         regressed on  L = 1/2 m'' + (log f)' m'  (imitation operator)  and reaction terms m^2(1-m), m(1-m).
Coefficient on L estimates Sigma_I."""
import numpy as np

EDGES=np.linspace(-3,3,601); MID=0.5*(EDGES[1:]+EDGES[:-1])

def ou_fit(XS, obs_dt):
    x0=XS[:-1].ravel(); x1=XS[1:].ravel()
    phi=np.dot(x0,x1)/np.dot(x0,x0); res=x1-phi*x0; v=res.var()
    if phi<1-1e-6:
        th=-np.log(phi)/obs_dt; Sig=2*th*v/(1-phi**2)
    else:
        th=0.0; Sig=v/obs_dt
    return th, Sig

def bins(X,Y):
    c,_=np.histogram(X,EDGES); s,_=np.histogram(X,EDGES,weights=Y.astype(float))
    return c.astype(float), s.astype(float)

def locquad(c,s,grid,hm):
    out=[]
    for x0 in grid:
        u=MID-x0; w=c*np.exp(-0.5*(u/hm)**2); ok=w>0
        P=np.column_stack([np.ones(ok.sum()),u[ok],u[ok]**2])
        ybar=s[ok]/c[ok]; W=w[ok]
        A=P.T@(P*W[:,None]); bvec=P.T@(W*ybar)
        cf=np.linalg.solve(A,bvec); out.append([cf[0],cf[1],2*cf[2]])
    return np.array(out)

def dlogf(c,grid,hf):
    u=grid[:,None]-MID[None,:]; K=np.exp(-0.5*(u/hf)**2)
    f=(K*c).sum(1); fp=(-(u/hf**2)*K*c).sum(1)
    return fp/f

def estimate(XS,YS,ts,grid=np.linspace(-1.1,1.1,23),hm=0.15,hf=0.15,tmin=0.5,idx=None):
    if idx is not None: XS=XS[:,idx]; YS=YS[:,idx]
    obs_dt=ts[1]-ts[0]
    th,Sig=ou_fit(XS,obs_dt)
    est=[]; lf=[]
    for k in range(len(ts)):
        c,s=bins(XS[k],YS[k]); est.append(locquad(c,s,grid,hm)); lf.append(dlogf(c,grid,hf))
    est=np.array(est); lf=np.array(lf)
    rows=[]
    for k in range(1,len(ts)-1):
        if ts[k]<tmin: continue
        m,m1,m2=est[k].T; dtm=(est[k+1][:,0]-est[k-1][:,0])/(2*obs_dt)
        b=-th*grid
        Z=dtm-(0.5*Sig*m2+(Sig*lf[k]-b)*m1)
        L=0.5*m2+lf[k]*m1
        rows.append(np.column_stack([Z,L,m**2*(1-m),m*(1-m)]))
    D=np.vstack(rows)
    coef,*_=np.linalg.lstsq(D[:,1:],D[:,0],rcond=None)
    SigI,c2,c1=coef
    return dict(theta=th,Sigma=Sig,Sigma_I=SigI,Sigma_tot=Sig+SigI,r=c2,a=-c1/c2 if c2!=0 else np.nan)

def _fields(XS,YS,ts,grid,hm,hf):
    est=np.array([locquad(*bins(XS[k],YS[k]),grid,hm) for k in range(len(ts))])
    lf=np.array([dlogf(bins(XS[k],YS[k])[0],grid,hf) for k in range(len(ts))])
    return est,lf

def _design(est,lf,ts,grid,th,Sig,tmin):
    obs_dt=ts[1]-ts[0]; rows=[]
    for k in range(1,len(ts)-1):
        if ts[k]<tmin: continue
        m,m1,m2=est[k].T; dtm=(est[k+1][:,0]-est[k-1][:,0])/(2*obs_dt)
        Z=dtm-(0.5*Sig*m2+(Sig*lf[k]+th*grid)*m1)
        L=0.5*m2+lf[k]*m1
        rows.append(np.column_stack([Z,L,m**2*(1-m),m*(1-m)]))
    return np.vstack(rows)

def estimate_iv(XS,YS,ts,grid=np.linspace(-1.1,1.1,23),hm=0.12,hf=0.12,tmin=0.2,seed=0,idx=None):
    """Split-sample instrumental-variables version: regressors from one half of the units,
    instruments from the other half, roles swapped and averaged. Removes errors-in-variables attenuation."""
    if idx is not None: XS=XS[:,idx]; YS=YS[:,idx]
    obs_dt=ts[1]-ts[0]; th,Sig=ou_fit(XS,obs_dt)
    rng=np.random.default_rng(seed); perm=rng.permutation(XS.shape[1]); A,B=np.array_split(perm,2)
    DA=_design(*_fields(XS[:,A],YS[:,A],ts,grid,hm,hf),ts,grid,th,Sig,tmin)
    DB=_design(*_fields(XS[:,B],YS[:,B],ts,grid,hm,hf),ts,grid,th,Sig,tmin)
    coefs=[]
    for D1,D2 in [(DA,DB),(DB,DA)]:
        y=D1[:,0]; Xr=D1[:,1:]; Zi=D2[:,1:]
        coefs.append(np.linalg.solve(Zi.T@Xr, Zi.T@y))
    SigI,c2,c1=np.mean(coefs,0)
    return dict(theta=th,Sigma=Sig,Sigma_I=SigI,Sigma_tot=Sig+SigI,r=c2,a=-c1/c2)

# ---------- q-form estimator (derivatives fall on linearly smoothed q = m f and f) ----------
def _qf(X,Y,grid,h):
    c,s=bins(X,Y); n=c.sum()
    u=grid[:,None]-MID[None,:]; K=np.exp(-0.5*(u/h)**2)/(np.sqrt(2*np.pi)*h)
    K1=-(u/h**2)*K; K2=((u/h**2)**2-1/h**2)*K
    f=(K@c,K1@c,K2@c); q=(K@s,K1@s,K2@s)
    return np.array(q)/n, np.array(f)/n

def _design_q(XS,YS,ts,grid,h,th,Sig,tmin):
    obs_dt=ts[1]-ts[0]
    Q=[_qf(XS[k],YS[k],grid,h) for k in range(len(ts))]
    rows=[]
    for k in range(1,len(ts)-1):
        if ts[k]<tmin: continue
        (q,q1,q2),(f,f1,f2)=Q[k]
        m=q/f
        dtq=(Q[k+1][0][0]-Q[k-1][0][0])/(2*obs_dt)
        # exact Gaussian-convolution form: K_h*(theta x q)' = theta*[(x q_h)' + h^2 q_h'']
        Zq=dtq-(0.5*Sig*q2+th*(q+grid*q1+h**2*q2))
        Lq=0.5*(q2-m*f2)
        rows.append(np.column_stack([Zq,Lq,f*m**2*(1-m),f*m*(1-m)]))
    return np.vstack(rows)

def estimate_q(XS,YS,ts,grid=np.linspace(-1.1,1.1,23),h=0.1,tmin=0.2,seed=0,idx=None,iv=True):
    if idx is not None: XS=XS[:,idx]; YS=YS[:,idx]
    obs_dt=ts[1]-ts[0]; th,Sig=ou_fit(XS,obs_dt)
    if not iv:
        D=_design_q(XS,YS,ts,grid,h,th,Sig,tmin)
        SigI,c2,c1=np.linalg.lstsq(D[:,1:],D[:,0],rcond=None)[0]
    else:
        rng=np.random.default_rng(seed); perm=rng.permutation(XS.shape[1]); A,B=np.array_split(perm,2)
        DA=_design_q(XS[:,A],YS[:,A],ts,grid,h,th,Sig,tmin); DB=_design_q(XS[:,B],YS[:,B],ts,grid,h,th,Sig,tmin)
        co=[np.linalg.solve(D2[:,1:].T@D1[:,1:],D2[:,1:].T@D1[:,0]) for D1,D2 in [(DA,DB),(DB,DA)]]
        SigI,c2,c1=np.mean(co,0)
    return dict(theta=th,Sigma=Sig,Sigma_I=SigI,Sigma_tot=Sig+SigI,r=c2,a=-c1/c2)

def estimate_q_halves(XS,YS,ts,A,B,grid=np.linspace(-1.1,1.1,23),h=0.1,tmin=0.2):
    """Split-sample IV with explicit halves A, B (index arrays; may contain repeats for bootstrap)."""
    obs_dt=ts[1]-ts[0]; idx=np.concatenate([A,B]); th,Sig=ou_fit(XS[:,idx],obs_dt)
    DA=_design_q(XS[:,A],YS[:,A],ts,grid,h,th,Sig,tmin); DB=_design_q(XS[:,B],YS[:,B],ts,grid,h,th,Sig,tmin)
    co=[np.linalg.solve(D2[:,1:].T@D1[:,1:],D2[:,1:].T@D1[:,0]) for D1,D2 in [(DA,DB),(DB,DA)]]
    SigI,c2,c1=np.mean(co,0)
    return dict(theta=th,Sigma=Sig,Sigma_I=SigI,Sigma_tot=Sig+SigI,r=c2,a=-c1/c2)

def test_imitation(XS,YS,ts,nboot=49,seed=0,h=0.1):
    rng=np.random.default_rng(seed); N=XS.shape[1]
    perm=rng.permutation(N); A,B=np.array_split(perm,2)
    est=estimate_q_halves(XS,YS,ts,A,B,h=h)
    bs=[]
    for _ in range(nboot):
        Ab=A[rng.integers(0,len(A),len(A))]; Bb=B[rng.integers(0,len(B),len(B))]
        bs.append(estimate_q_halves(XS,YS,ts,Ab,Bb,h=h)['Sigma_I'])
    se=np.std(bs,ddof=1)
    est.update(se=se, z=est['Sigma_I']/se)
    return est

# ---------- pilot-corrected q-form: nonlinear terms are formed at a small pilot bandwidth h0
# and then smoothed by the remaining Gaussian of width h1 = sqrt(h^2 - h0^2), so that every
# regressor is (to O(h0^2)) the h-smoothed version of the corresponding term in the equation.
FINE=MID
def _fine_qf(X,Y,h0):
    c,s=bins(X,Y); n=c.sum()
    u=FINE[:,None]-MID[None,:]; K=np.exp(-0.5*(u/h0)**2)/(np.sqrt(2*np.pi)*h0)
    K2=((u/h0**2)**2-1/h0**2)*K
    return (K@s)/n,(K@c)/n,(K2@c)/n      # q, f, f''

def _smooth_to(grid,vals,h1):
    u=grid[:,None]-FINE[None,:]; K=np.exp(-0.5*(u/h1)**2)/(np.sqrt(2*np.pi)*h1)*(FINE[1]-FINE[0])
    return K@vals

def _design_q2(XS,YS,ts,grid,h,h0,th,Sig,tmin):
    obs_dt=ts[1]-ts[0]; h1=np.sqrt(h**2-h0**2)
    Q=[_qf(XS[k],YS[k],grid,h) for k in range(len(ts))]
    rows=[]
    for k in range(1,len(ts)-1):
        if ts[k]<tmin: continue
        (q,q1,q2),_=Q[k]
        qp,fp,fp2=_fine_qf(XS[k],YS[k],h0); mp=np.clip(qp/np.maximum(fp,1e-12),0,1)
        dtq=(Q[k+1][0][0]-Q[k-1][0][0])/(2*obs_dt)
        Zq=dtq-(0.5*Sig*q2+th*(q+grid*q1+h**2*q2))
        Lq=0.5*(q2-_smooth_to(grid,mp*fp2,h1))
        R2=_smooth_to(grid,fp*mp**2*(1-mp),h1); R1=_smooth_to(grid,fp*mp*(1-mp),h1)
        rows.append(np.column_stack([Zq,Lq,R2,R1]))
    return np.vstack(rows)

def estimate_q2_halves(XS,YS,ts,A,B,grid=np.linspace(-1.1,1.1,23),h=0.1,h0=0.04,tmin=0.2):
    obs_dt=ts[1]-ts[0]; th,Sig=ou_fit(XS[:,np.concatenate([A,B])],obs_dt)
    DA=_design_q2(XS[:,A],YS[:,A],ts,grid,h,h0,th,Sig,tmin); DB=_design_q2(XS[:,B],YS[:,B],ts,grid,h,h0,th,Sig,tmin)
    co=[np.linalg.solve(D2[:,1:].T@D1[:,1:],D2[:,1:].T@D1[:,0]) for D1,D2 in [(DA,DB),(DB,DA)]]
    SigI,c2,c1=np.mean(co,0)
    return dict(theta=th,Sigma=Sig,Sigma_I=SigI,Sigma_tot=Sig+SigI,r=c2,a=-c1/c2)

def test_imitation2(XS,YS,ts,nboot=49,seed=0,h=0.1,h0=0.04):
    rng=np.random.default_rng(seed); N=XS.shape[1]
    perm=rng.permutation(N); A,B=np.array_split(perm,2)
    est=estimate_q2_halves(XS,YS,ts,A,B,h=h,h0=h0)
    bs=[estimate_q2_halves(XS,YS,ts,A[rng.integers(0,len(A),len(A))],B[rng.integers(0,len(B),len(B))],h=h,h0=h0)['Sigma_I'] for _ in range(nboot)]
    se=np.std(bs,ddof=1); est.update(se=se,z=est['Sigma_I']/se); return est


==> anc/field_fig.py <==
import numpy as np, abm, estimate as E, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.spines.top':False,'axes.spines.right':False})
grid=np.linspace(-1.6,1.6,161)
fig,axs=plt.subplots(1,2,figsize=(7.2,2.8),sharey=True)
for ax,(title,kw) in zip(axs,[('covariate noise only ($\\Sigma_I=0$)',dict(nuI=0.0)),('noise + imitation ($\\Sigma_I=0.06$)',dict(nuI=2.0,h=0.3))]):
    XS,YS,ts=abm.simulate(seed=11,init='patch',N=100000,T=3.0,**kw)
    M=np.array([(lambda qf:qf[0][0]/qf[1][0])(E._qf(XS[k],YS[k],grid,0.08)) for k in range(len(ts))])
    im=ax.imshow(M,aspect='auto',origin='lower',extent=[grid[0],grid[-1],ts[0],ts[-1]],cmap='Blues',vmin=0,vmax=1)
    ax.set_title(title,fontsize=9); ax.set_xlabel('covariate $x$')
axs[0].set_ylabel('time $t$')
cb=fig.colorbar(im,ax=axs,fraction=0.03,pad=0.02); cb.set_label('$\\hat m_t(x)$')
fig.savefig('../fig_field.pdf',bbox_inches='tight'); fig.savefig('field.png',dpi=90,bbox_inches='tight')


==> anc/figs.py <==
import json, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.spines.top':False,'axes.spines.right':False,
 'axes.edgecolor':'#888','axes.labelcolor':'#222','xtick.color':'#555','ytick.color':'#555',
 'axes.grid':True,'grid.color':'#e6e6e6','grid.linewidth':0.6,'legend.frameon':False})
d=json.load(open('sim_master.json')); g=np.array(d['grid'])
fig,ax=plt.subplots(figsize=(4.6,3.0))
ax.plot(g,d['full'],color='#2a78d6',lw=2,label='full right-hand side')
ax.plot(g,d['heat'],color='#1baf7a',lw=2,ls='--',label=r'diffusion + reaction only')
ax.plot(g,d['nodens'],color='#eb6834',lw=2,ls=':',label=r'without $\Sigma\nabla\log f$ term')
ax.plot(g,d['lhs'],'o',ms=4.5,mfc='white',mec='#222',mew=1.2,label=r'$\partial_t \hat m_t$ (finite difference)')
ax.set_xlabel('covariate $x$'); ax.set_ylabel('rate of change')
ax.legend(fontsize=7.5,loc='best'); fig.tight_layout(); fig.savefig('fig_master.pdf')
z=np.load('nagumo_profiles.npz'); xi=z['xi']
ramp=['#9ec5f4','#6da7ec','#3987e5','#1c5cab','#0d366b']
fig,ax=plt.subplots(figsize=(4.6,3.0))
for col,k in zip(ramp,['t0','t5','t10','t20','t30']):
    ax.plot(xi,z[k],color=col,lw=2,label=f'$t={k[1:]}$')
r,a,kap=1.0,0.3,0.5; w=np.sqrt(2*kap/r); c=np.sqrt(2*kap*r)*(a-0.5)
# align logistic to t=30 profile by its 1/2 crossing
x0=np.interp(0.5,z['t30'],xi)
ax.plot(xi,1/(1+np.exp(-(xi-x0)/w)),color='#eb6834',lw=1.6,ls='--',label='logistic, width $w=\\sqrt{2\\kappa/r}$')
ax.set_xlim(-14,10); ax.set_xlabel(r'$\xi = n^\top x$'); ax.set_ylabel('$p(t,x)$')
ax.legend(fontsize=7.5,loc='lower right'); fig.tight_layout(); fig.savefig('fig_nagumo.pdf')
fig.savefig('fig_nagumo.png',dpi=110)


==> anc/front_demo.py <==
import numpy as np, json, abm, estimate as E
from multiprocessing import Pool
def run(rep):
    out={}
    for init in ['front','patch']:
        XS,YS,ts=abm.simulate(seed=7000+rep,init=init,N=100000,T=3.0,nuI=2.0,h=0.3)
        perm=np.random.default_rng(rep).permutation(100000); A,B=np.array_split(perm,2)
        r=E.estimate_q_halves(XS,YS,ts,A,B); out[init]=[float(r['Sigma_I']),float(r['r']),float(r['a'])]
    return out
if __name__=='__main__':
    with Pool(2) as p: res=p.map(run,range(20))
    summ={}
    for init in ['front','patch']:
        v=np.array([x[init] for x in res])
        summ[init]=dict(SigI_mean=v[:,0].mean(),SigI_sd=v[:,0].std(ddof=1),r_mean=v[:,1].mean(),r_sd=v[:,1].std(ddof=1),a_med=np.median(v[:,2]),a_iqr=float(np.subtract(*np.percentile(v[:,2],[75,25]))))
        print(init,{k:round(float(x),4) for k,x in summ[init].items()})
    json.dump(summ,open('front_summary.json','w'),indent=1)


==> anc/front_summary.json <==
{
 "front": {
  "SigI_mean": 0.06670259193919365,
  "SigI_sd": 0.1416597718380983,
  "r_mean": 1.1063512572956746,
  "r_sd": 2.1254638460670714,
  "a_med": 0.3542742560444357,
  "a_iqr": 0.20213587205937422
 },
 "patch": {
  "SigI_mean": 0.05859429515720564,
  "SigI_sd": 0.011852064615910233,
  "r_mean": 0.9875224079747843,
  "r_sd": 0.22354766359868322,
  "a_med": 0.29545390000281674,
  "a_iqr": 0.0976427579330747
 }
}

==> anc/mc.py <==
import numpy as np, json, sys, abm, estimate as E
from multiprocessing import Pool
SCEN={
 'A_noise_only':      dict(Sigma=0.2,theta=0.25,nuI=0.0,h=0.3),
 'B_both':            dict(Sigma=0.2,theta=0.25,nuI=2.0,h=0.3),
 'B2_both_weak':      dict(Sigma=0.2,theta=0.25,nuI=1.0,h=0.3),
 'C_imitation_only':  dict(Sigma=0.0,theta=0.0,nuI=2.0,h=0.3),
 'C2_imitation_narrow': dict(Sigma=0.0,theta=0.0,nuI=4.5,h=0.2),
}
R=int(sys.argv[1]) if len(sys.argv)>1 else 30
def run(args):
    name,rep=args; kw=SCEN[name]
    XS,YS,ts=abm.simulate(seed=1000*rep+list(SCEN).index(name),init='patch',N=100000,T=3.0,**kw)
    r=E.test_imitation(XS,YS,ts,nboot=49,seed=rep)
    r={k:float(v) for k,v in r.items()}; r['scenario']=name; r['rep']=rep
    r['Sigma_I_true']=kw['nuI']*kw['h']**2/3
    return r
if __name__=='__main__':
    jobs=[(n,r) for n in SCEN for r in range(R)]
    with Pool(2) as p: out=p.map(run,jobs,chunksize=1)
    json.dump(out,open('mc_results.json','w'),indent=0)
    print('done',len(out))


==> anc/mc_results.json <==
[
{
"theta": 0.24890000517479785,
"Sigma": 0.19984564069902594,
"Sigma_I": 0.00808257800985349,
"Sigma_tot": 0.20792821870887943,
"r": 1.0855327826392447,
"a": 0.33281324295636733,
"se": 0.010443982705800069,
"z": 0.7738980652816313,
"scenario": "A_noise_only",
"rep": 0,
"Sigma_I_true": 0.0
},
{
"theta": 0.25133368762443603,
"Sigma": 0.20012690605964345,
"Sigma_I": 0.0037186284101348418,
"Sigma_tot": 0.2038455344697783,
"r": 1.0541858782129698,
"a": 0.3153957233428818,
"se": 0.009028896038790288,
"z": 0.4118585920314874,
"scenario": "A_noise_only",
"rep": 1,
"Sigma_I_true": 0.0
},
{
"theta": 0.25181134991676846,
"Sigma": 0.20027627894120723,
"Sigma_I": 0.0028009374749449426,
"Sigma_tot": 0.20307721641615217,
"r": 0.9367226861020149,
"a": 0.27705371790427985,
"se": 0.008642930338315908,
"z": 0.32407266578648725,
"scenario": "A_noise_only",
"rep": 2,
"Sigma_I_true": 0.0
},
{
"theta": 0.2506932841760476,
"Sigma": 0.19995277073162193,
"Sigma_I": 0.012967373590383706,
"Sigma_tot": 0.21292014432200565,
"r": 1.102142771472829,
"a": 0.31410247973109273,
"se": 0.009938942293907502,
"z": 1.3047035798097562,
"scenario": "A_noise_only",
"rep": 3,
"Sigma_I_true": 0.0
},
{
"theta": 0.2510581303001008,
"Sigma": 0.19989370179634297,
"Sigma_I": 0.007908308808780283,
"Sigma_tot": 0.20780201060512327,
"r": 1.1478480722420574,
"a": 0.3446553046295723,
"se": 0.009182717641175123,
"z": 0.8612165938022077,
"scenario": "A_noise_only",
"rep": 4,
"Sigma_I_true": 0.0
},
{
"theta": 0.2511678231646916,
"Sigma": 0.20015906280382062,
"Sigma_I": 0.001990872461369359,
"Sigma_tot": 0.20214993526518998,
"r": 0.7985478729289515,
"a": 0.22774887972614682,
"se": 0.008351124661022865,
"z": 0.23839573017767793,
"scenario": "A_noise_only",
"rep": 5,
"Sigma_I_true": 0.0
},
{
"theta": 0.2512541138062891,
"Sigma": 0.19986452226094167,
"Sigma_I": 0.00030843176515690275,
"Sigma_tot": 0.20017295402609858,
"r": 0.9402578178912093,
"a": 0.28430050684933583,
"se": 0.009650072307691705,
"z": 0.031961601459821555,
"scenario": "A_noise_only",
"rep": 6,
"Sigma_I_true": 0.0
},
{
"theta": 0.2506238803589737,
"Sigma": 0.20015619521055733,
"Sigma_I": 0.005224820516246239,
"Sigma_tot": 0.20538101572680356,
"r": 0.9812199611622986,
"a": 0.3119376084672346,
"se": 0.011142079913490864,
"z": 0.4689268571768195,
"scenario": "A_noise_only",
"rep": 7,
"Sigma_I_true": 0.0
},
{
"theta": 0.2511203150499211,
"Sigma": 0.20000767738875114,
"Sigma_I": -0.01263585620556883,
"Sigma_tot": 0.1873718211831823,
"r": 1.0306024387615278,
"a": 0.30772191264786797,
"se": 0.008390491922511852,
"z": -1.5059732280614662,
"scenario": "A_noise_only",
"rep": 8,
"Sigma_I_true": 0.0
},
{
"theta": 0.2473948114270945,
"Sigma": 0.20003124625124802,
"Sigma_I": -0.0014865496953176452,
"Sigma_tot": 0.19854469655593038,
"r": 0.9418201426324617,
"a": 0.280686587402615,
"se": 0.009738793336280341,
"z": -0.15264208244154215,
"scenario": "A_noise_only",
"rep": 9,
"Sigma_I_true": 0.0
},
{
"theta": 0.24940682128782568,
"Sigma": 0.19989097592016603,
"Sigma_I": -0.003217904751202719,
"Sigma_tot": 0.1966730711689633,
"r": 1.1296456185343222,
"a": 0.32612447905826275,
"se": 0.00989572827370778,
"z": -0.3251811955823863,
"scenario": "A_noise_only",
"rep": 10,
"Sigma_I_true": 0.0
},
{
"theta": 0.24950226394981165,
"Sigma": 0.19989433801304202,
"Sigma_I": -0.008407609774892156,
"Sigma_tot": 0.19148672823814986,
"r": 0.9465103516441702,
"a": 0.2766558876967219,
"se": 0.00853996969143107,
"z": -0.9845011257274457,
"scenario": "A_noise_only",
"rep": 11,
"Sigma_I_true": 0.0
},
{
"theta": 0.24964062716370822,
"Sigma": 0.19994950674119505,
"Sigma_I": -0.006425923952455877,
"Sigma_tot": 0.19352358278873918,
"r": 0.902041788549944,
"a": 0.2648079937337541,
"se": 0.010179625553131939,
"z": -0.6312534698762893,
"scenario": "A_noise_only",
"rep": 12,
"Sigma_I_true": 0.0
},
{
"theta": 0.25220588499761054,
"Sigma": 0.20019374815685828,
"Sigma_I": -0.0010449723323288237,
"Sigma_tot": 0.19914877582452944,
"r": 1.0733125289690415,
"a": 0.32927495979874977,
"se": 0.010483809679435954,
"z": -0.09967486670218195,
"scenario": "A_noise_only",
"rep": 13,
"Sigma_I_true": 0.0
},
{
"theta": 0.25074287299902565,
"Sigma": 0.19987549716399702,
"Sigma_I": 0.01663174572688332,
"Sigma_tot": 0.21650724289088036,
"r": 1.353630670398836,
"a": 0.380550684874624,
"se": 0.010365159288014167,
"z": 1.6045817787012275,
"scenario": "A_noise_only",
"rep": 14,
"Sigma_I_true": 0.0
},
{
"theta": 0.24750054374176922,
"Sigma": 0.2000886879222627,
"Sigma_I": -0.004894684744914659,
"Sigma_tot": 0.19519400317734803,
"r": 0.727310347707474,
"a": 0.1897491071719197,
"se": 0.010106918863996733,
"z": -0.4842904955288302,
"scenario": "A_noise_only",
"rep": 15,
"Sigma_I_true": 0.0
},
{
"theta": 0.2511806982471679,
"Sigma": 0.19986233310571966,
"Sigma_I": -0.0011830692049311468,
"Sigma_tot": 0.19867926390078852,
"r": 1.0444325481244454,
"a": 0.29806657882846505,
"se": 0.009407203127305185,
"z": -0.1257620558332785,
"scenario": "A_noise_only",
"rep": 16,
"Sigma_I_true": 0.0
},
{
"theta": 0.24979106282931707,
"Sigma": 0.19984826960633678,
"Sigma_I": 0.0035101758744026726,
"Sigma_tot": 0.20335844548073945,
"r": 1.2020837753181515,
"a": 0.34687153288546146,
"se": 0.010748378842910938,
"z": 0.3265772378983272,
"scenario": "A_noise_only",
"rep": 17,
"Sigma_I_true": 0.0
},
{
"theta": 0.2506034302096449,
"Sigma": 0.2000331969030944,
"Sigma_I": -0.012824724235974961,
"Sigma_tot": 0.18720847266711943,
"r": 0.767063859065877,
"a": 0.22549797477215758,
"se": 0.009954538355076951,
"z": -1.2883293808832608,
"scenario": "A_noise_only",
"rep": 18,
"Sigma_I_true": 0.0
},
{
"theta": 0.24862506461394465,
"Sigma": 0.20004366917257152,
"Sigma_I": 0.007497875572620873,
"Sigma_tot": 0.2075415447451924,
"r": 0.9259392656526122,
"a": 0.2599633518678849,
"se": 0.011875764959480457,
"z": 0.6313593775393219,
"scenario": "A_noise_only",
"rep": 19,
"Sigma_I_true": 0.0
},
{
"theta": 0.25071066045963836,
"Sigma": 0.20020835030726805,
"Sigma_I": 0.004566363963681458,
"Sigma_tot": 0.2047747142709495,
"r": 1.0312746373455057,
"a": 0.3014612511328241,
"se": 0.01099848520331243,
"z": 0.4151811707948836,
"scenario": "A_noise_only",
"rep": 20,
"Sigma_I_true": 0.0
},
{
"theta": 0.24915365535395356,
"Sigma": 0.19981057838267094,
"Sigma_I": -0.004770550670506366,
"Sigma_tot": 0.19504002771216458,
"r": 1.2025885581180575,
"a": 0.3443201642091042,
"se": 0.009165171338975165,
"z": -0.5205086183407676,
"scenario": "A_noise_only",
"rep": 21,
"Sigma_I_true": 0.0
},
{
"theta": 0.24880528642552738,
"Sigma": 0.19991557747742697,
"Sigma_I": -0.002037423552925028,
"Sigma_tot": 0.19787815392450195,
"r": 1.0384975015376297,
"a": 0.3180163533443513,
"se": 0.011059429247263048,
"z": -0.1842250180703713,
"scenario": "A_noise_only",
"rep": 22,
"Sigma_I_true": 0.0
},
{
"theta": 0.2508844899326371,
"Sigma": 0.20001134632544168,
"Sigma_I": -0.0001966126877494998,
"Sigma_tot": 0.19981473363769217,
"r": 0.8815884910259758,
"a": 0.2792327789793947,
"se": 0.01018421677104063,
"z": -0.019305626752621624,
"scenario": "A_noise_only",
"rep": 23,
"Sigma_I_true": 0.0
},
{
"theta": 0.24877477009876045,
"Sigma": 0.19973346949490717,
"Sigma_I": 0.009601782176475764,
"Sigma_tot": 0.20933525167138292,
"r": 1.0694535760679096,
"a": 0.32979179120152385,
"se": 0.010332760516186219,
"z": 0.9292562390693774,
"scenario": "A_noise_only",
"rep": 24,
"Sigma_I_true": 0.0
},
{
"theta": 0.25243029320349575,
"Sigma": 0.2001076036108898,
"Sigma_I": 0.012650984067372334,
"Sigma_tot": 0.21275858767826214,
"r": 1.1636291668278087,
"a": 0.3374528760804313,
"se": 0.00990754861959325,
"z": 1.2769035563806008,
"scenario": "A_noise_only",
"rep": 25,
"Sigma_I_true": 0.0
},
{
"theta": 0.2472617122995419,
"Sigma": 0.19999167537269052,
"Sigma_I": 0.005603124386138306,
"Sigma_tot": 0.20559479975882883,
"r": 1.0706184081159995,
"a": 0.31527013979509605,
"se": 0.010942928859085344,
"z": 0.5120315098719045,
"scenario": "A_noise_only",
"rep": 26,
"Sigma_I_true": 0.0
},
{
"theta": 0.2519482420967594,
"Sigma": 0.1997980440248876,
"Sigma_I": -0.00031401342913777146,
"Sigma_tot": 0.19948403059574982,
"r": 0.9693126934524345,
"a": 0.28786051971483956,
"se": 0.008286704495223948,
"z": -0.03789364388687366,
"scenario": "A_noise_only",
"rep": 27,
"Sigma_I_true": 0.0
},
{
"theta": 0.25179591416074093,
"Sigma": 0.20001362621082563,
"Sigma_I": 0.004200118542884438,
"Sigma_tot": 0.20421374475371007,
"r": 1.0991131963493728,
"a": 0.32661460484913396,
"se": 0.007928429299942825,
"z": 0.5297541775285461,
"scenario": "A_noise_only",
"rep": 28,
"Sigma_I_true": 0.0
},
{
"theta": 0.24738037716820246,
"Sigma": 0.19992479463312324,
"Sigma_I": -0.008765404889167747,
"Sigma_tot": 0.1911593897439555,
"r": 0.9085686447208267,
"a": 0.2677032818538033,
"se": 0.010223671028288108,
"z": -0.8573637458516172,
"scenario": "A_noise_only",
"rep": 29,
"Sigma_I_true": 0.0
},
{
"theta": 0.25001762956870843,
"Sigma": 0.1999962067201787,
"Sigma_I": 0.04280697222714461,
"Sigma_tot": 0.2428031789473233,
"r": 0.875379783733991,
"a": 0.2848829211343046,
"se": 0.012809532302933305,
"z": 3.341806024982042,
"scenario": "B_both",
"rep": 0,
"Sigma_I_true": 0.06
},
{
"theta": 0.24959150976217614,
"Sigma": 0.20025439219803418,
"Sigma_I": 0.04903495466849063,
"Sigma_tot": 0.24928934686652482,
"r": 1.1177493445394235,
"a": 0.3423160506200945,
"se": 0.017931395084144694,
"z": 2.73458670886396,
"scenario": "B_both",
"rep": 1,
"Sigma_I_true": 0.06
},
{
"theta": 0.24890019419874515,
"Sigma": 0.20007760604646144,
"Sigma_I": 0.0410933466652207,
"Sigma_tot": 0.24117095271168215,
"r": 0.7021368814689312,
"a": 0.16695018466005665,
"se": 0.014587320328440062,
"z": 2.8170593186401316,
"scenario": "B_both",
"rep": 2,
"Sigma_I_true": 0.06
},
{
"theta": 0.2514897410590954,
"Sigma": 0.20018994974760135,
"Sigma_I": 0.07118482733452029,
"Sigma_tot": 0.27137477708212165,
"r": 1.123883311521992,
"a": 0.33795984970358933,
"se": 0.013918393517975984,
"z": 5.114442786991412,
"scenario": "B_both",
"rep": 3,
"Sigma_I_true": 0.06
},
{
"theta": 0.24985387591873187,
"Sigma": 0.199909194192862,
"Sigma_I": 0.06119175794218541,
"Sigma_tot": 0.2611009521350474,
"r": 0.9829964983484902,
"a": 0.2948197462682981,
"se": 0.018036601132315772,
"z": 3.392643519324132,
"scenario": "B_both",
"rep": 4,
"Sigma_I_true": 0.06
},
{
"theta": 0.2497678988450227,
"Sigma": 0.20016818032042882,
"Sigma_I": 0.058423019566563414,
"Sigma_tot": 0.25859119988699225,
"r": 1.1976439116709445,
"a": 0.34846912186367957,
"se": 0.01548282133089453,
"z": 3.77340914281467,
"scenario": "B_both",
"rep": 5,
"Sigma_I_true": 0.06
},
{
"theta": 0.2500173931109616,
"Sigma": 0.20001345136507645,
"Sigma_I": 0.05678258407745535,
"Sigma_tot": 0.2567960354425318,
"r": 1.0196551023431675,
"a": 0.3230659112870736,
"se": 0.017693751765108227,
"z": 3.2091884655819363,
"scenario": "B_both",
"rep": 6,
"Sigma_I_true": 0.06
},
{
"theta": 0.2520299179074713,
"Sigma": 0.20025782817680376,
"Sigma_I": 0.0495251225110995,
"Sigma_tot": 0.24978295068790327,
"r": 0.7012951756512493,
"a": 0.18148598304583888,
"se": 0.01442952545080541,
"z": 3.43220729468516,
"scenario": "B_both",
"rep": 7,
"Sigma_I_true": 0.06
},
{
"theta": 0.2503057304817043,
"Sigma": 0.20005482613361023,
"Sigma_I": 0.05783244110473909,
"Sigma_tot": 0.2578872672383493,
"r": 0.9380668482230716,
"a": 0.2796362999067411,
"se": 0.016057125325500948,
"z": 3.6016684140151245,
"scenario": "B_both",
"rep": 8,
"Sigma_I_true": 0.06
},
{
"theta": 0.25202319575161763,
"Sigma": 0.19984274088820192,
"Sigma_I": 0.06419297593559206,
"Sigma_tot": 0.264035716823794,
"r": 0.865018409316865,
"a": 0.2821504720430464,
"se": 0.014894597745430614,
"z": 4.309816017373499,
"scenario": "B_both",
"rep": 9,
"Sigma_I_true": 0.06
},
{
"theta": 0.2491805258380285,
"Sigma": 0.1998828317628922,
"Sigma_I": 0.06951652496905501,
"Sigma_tot": 0.2693993567319472,
"r": 1.2252857370289987,
"a": 0.35854883320464254,
"se": 0.018019280374043583,
"z": 3.8578968485995806,
"scenario": "B_both",
"rep": 10,
"Sigma_I_true": 0.06
},
{
"theta": 0.24890872676952025,
"Sigma": 0.19959323407398633,
"Sigma_I": 0.0615874728052421,
"Sigma_tot": 0.26118070687922845,
"r": 0.7298353704291679,
"a": 0.19619653619169744,
"se": 0.014652451028100675,
"z": 4.203219835857412,
"scenario": "B_both",
"rep": 11,
"Sigma_I_true": 0.06
},
{
"theta": 0.2471399504094033,
"Sigma": 0.19978547845805603,
"Sigma_I": 0.05650448872527307,
"Sigma_tot": 0.2562899671833291,
"r": 1.1223830960742553,
"a": 0.34045484690897154,
"se": 0.017531173928128932,
"z": 3.2230864263237438,
"scenario": "B_both",
"rep": 12,
"Sigma_I_true": 0.06
},
{
"theta": 0.24979397387242872,
"Sigma": 0.20002559782698223,
"Sigma_I": 0.05837295295354869,
"Sigma_tot": 0.2583985507805309,
"r": 1.0396555313824543,
"a": 0.32448872252738065,
"se": 0.015531896344619708,
"z": 3.7582631031251537,
"scenario": "B_both",
"rep": 13,
"Sigma_I_true": 0.06
},
{
"theta": 0.25131638692681757,
"Sigma": 0.1998177375126096,
"Sigma_I": 0.057060868221644925,
"Sigma_tot": 0.25687860573425453,
"r": 0.8113758623169254,
"a": 0.23851658716963148,
"se": 0.01600379499230359,
"z": 3.5654585833601438,
"scenario": "B_both",
"rep": 14,
"Sigma_I_true": 0.06
},
{
"theta": 0.2503703591423347,
"Sigma": 0.2002374772987136,
"Sigma_I": 0.049034872956952386,
"Sigma_tot": 0.249272350255666,
"r": 0.9158067893726035,
"a": 0.28882637686118934,
"se": 0.01771177310028776,
"z": 2.768490352677097,
"scenario": "B_both",
"rep": 15,
"Sigma_I_true": 0.06
},
{
"theta": 0.2490202613865975,
"Sigma": 0.19982945638275698,
"Sigma_I": 0.06320088374720971,
"Sigma_tot": 0.2630303401299667,
"r": 1.0374028468942105,
"a": 0.32914094468332333,
"se": 0.014125537295614651,
"z": 4.474228655842405,
"scenario": "B_both",
"rep": 16,
"Sigma_I_true": 0.06
},
{
"theta": 0.24932044186228375,
"Sigma": 0.2000145015826714,
"Sigma_I": 0.050422663268437924,
"Sigma_tot": 0.25043716485110934,
"r": 0.998524971523535,
"a": 0.2986154773545092,
"se": 0.015149370443499847,
"z": 3.3283669084792114,
"scenario": "B_both",
"rep": 17,
"Sigma_I_true": 0.06
},
{
"theta": 0.2504533220756427,
"Sigma": 0.20012878489403446,
"Sigma_I": 0.05985727607494949,
"Sigma_tot": 0.25998606096898397,
"r": 1.1362262428320657,
"a": 0.3525749176653509,
"se": 0.016124506745155462,
"z": 3.7121926903552165,
"scenario": "B_both",
"rep": 18,
"Sigma_I_true": 0.06
},
{
"theta": 0.2500864255882335,
"Sigma": 0.1998029677337133,
"Sigma_I": 0.03995054563527539,
"Sigma_tot": 0.2397535133689887,
"r": 0.8587500917013227,
"a": 0.2707263715622653,
"se": 0.01555434914452968,
"z": 2.5684485582815677,
"scenario": "B_both",
"rep": 19,
"Sigma_I_true": 0.06
},
{
"theta": 0.24986702248932977,
"Sigma": 0.199925189884682,
"Sigma_I": 0.053222914712993966,
"Sigma_tot": 0.25314810459767595,
"r": 0.699559350797784,
"a": 0.19881148257433315,
"se": 0.016268906964510367,
"z": 3.2714499400049752,
"scenario": "B_both",
"rep": 20,
"Sigma_I_true": 0.06
},
{
"theta": 0.2490634528406161,
"Sigma": 0.20005173758272998,
"Sigma_I": 0.05032058923432493,
"Sigma_tot": 0.2503723268170549,
"r": 0.7237786577800657,
"a": 0.18854311165981164,
"se": 0.016066981916757504,
"z": 3.131925429121301,
"scenario": "B_both",
"rep": 21,
"Sigma_I_true": 0.06
},
{
"theta": 0.2482826598753133,
"Sigma": 0.19967987736646203,
"Sigma_I": 0.053554571409061565,
"Sigma_tot": 0.2532344487755236,
"r": 0.9749039190337959,
"a": 0.30367419104870075,
"se": 0.015336389654223955,
"z": 3.4919933971755563,
"scenario": "B_both",
"rep": 22,
"Sigma_I_true": 0.06
},
{
"theta": 0.24874123865391234,
"Sigma": 0.2000402403731863,
"Sigma_I": 0.0549570732079824,
"Sigma_tot": 0.25499731358116867,
"r": 0.531342116320408,
"a": 0.07101243065593571,
"se": 0.018718869885570668,
"z": 2.9359183296821643,
"scenario": "B_both",
"rep": 23,
"Sigma_I_true": 0.06
},
{
"theta": 0.24933653231558567,
"Sigma": 0.19983464375416335,
"Sigma_I": 0.06653699600671462,
"Sigma_tot": 0.26637163976087797,
"r": 1.047081836682831,
"a": 0.3119497648615248,
"se": 0.016571770800730454,
"z": 4.015080633614712,
"scenario": "B_both",
"rep": 24,
"Sigma_I_true": 0.06
},
{
"theta": 0.2512245983183749,
"Sigma": 0.19984193076565696,
"Sigma_I": 0.05465523711622945,
"Sigma_tot": 0.2544971678818864,
"r": 1.319793327576242,
"a": 0.38686770456133523,
"se": 0.0211300194266392,
"z": 2.5866155639840107,
"scenario": "B_both",
"rep": 25,
"Sigma_I_true": 0.06
},
{
"theta": 0.25184900191536286,
"Sigma": 0.20011771932112946,
"Sigma_I": 0.04747798437715585,
"Sigma_tot": 0.24759570369828532,
"r": 0.8710835967048094,
"a": 0.26128889011531126,
"se": 0.013755739576241006,
"z": 3.4515035788522854,
"scenario": "B_both",
"rep": 26,
"Sigma_I_true": 0.06
},
{
"theta": 0.24965565148952817,
"Sigma": 0.20008034237366257,
"Sigma_I": 0.05175532640587713,
"Sigma_tot": 0.25183566877953967,
"r": 1.0132130225021418,
"a": 0.32382891030339095,
"se": 0.0155741003845312,
"z": 3.32316635491078,
"scenario": "B_both",
"rep": 27,
"Sigma_I_true": 0.06
},
{
"theta": 0.251290249467627,
"Sigma": 0.2001718476959658,
"Sigma_I": 0.05873185819063278,
"Sigma_tot": 0.25890370588659856,
"r": 0.9920041556646844,
"a": 0.3206420699630036,
"se": 0.013988073768135061,
"z": 4.1987094981172035,
"scenario": "B_both",
"rep": 28,
"Sigma_I_true": 0.06
},
{
"theta": 0.25048994159687626,
"Sigma": 0.19975586724139094,
"Sigma_I": 0.06242776140726415,
"Sigma_tot": 0.2621836286486551,
"r": 0.9365286446851022,
"a": 0.29924992072218803,
"se": 0.016465407430636004,
"z": 3.791449538692209,
"scenario": "B_both",
"rep": 29,
"Sigma_I_true": 0.06
},
{
"theta": 0.25020957691142387,
"Sigma": 0.2000264453970873,
"Sigma_I": 0.023797269774706677,
"Sigma_tot": 0.22382371517179397,
"r": 0.8987877878617183,
"a": 0.2608109514987661,
"se": 0.010886954807185264,
"z": 2.1858518011850987,
"scenario": "B2_both_weak",
"rep": 0,
"Sigma_I_true": 0.03
},
{
"theta": 0.2502984338717575,
"Sigma": 0.20001572406075901,
"Sigma_I": 0.03216071034724167,
"Sigma_tot": 0.23217643440800068,
"r": 0.9481886909696338,
"a": 0.2897601974985921,
"se": 0.012434290057051956,
"z": 2.586453283595561,
"scenario": "B2_both_weak",
"rep": 1,
"Sigma_I_true": 0.03
},
{
"theta": 0.25126849346305874,
"Sigma": 0.2000557860716133,
"Sigma_I": 0.025312936492916584,
"Sigma_tot": 0.2253687225645299,
"r": 1.1628832742312936,
"a": 0.3505518456615733,
"se": 0.012598230559359921,
"z": 2.0092453756619184,
"scenario": "B2_both_weak",
"rep": 2,
"Sigma_I_true": 0.03
},
{
"theta": 0.24978535705425398,
"Sigma": 0.2000112551640871,
"Sigma_I": 0.015875351160495293,
"Sigma_tot": 0.2158866063245824,
"r": 0.674217226768071,
"a": 0.1674798794470002,
"se": 0.009380823669652604,
"z": 1.692319536060867,
"scenario": "B2_both_weak",
"rep": 3,
"Sigma_I_true": 0.03
},
{
"theta": 0.2510758162151778,
"Sigma": 0.20007791197098768,
"Sigma_I": 0.02183300003577171,
"Sigma_tot": 0.2219109120067594,
"r": 0.7383987826319358,
"a": 0.20123243156512916,
"se": 0.010740245326902067,
"z": 2.0328213528870345,
"scenario": "B2_both_weak",
"rep": 4,
"Sigma_I_true": 0.03
},
{
"theta": 0.249436856900975,
"Sigma": 0.1998311879179595,
"Sigma_I": 0.01847853063135871,
"Sigma_tot": 0.21830971854931822,
"r": 0.8472646031573392,
"a": 0.24782143773116344,
"se": 0.012937577849899042,
"z": 1.4282836281833777,
"scenario": "B2_both_weak",
"rep": 5,
"Sigma_I_true": 0.03
},
{
"theta": 0.24899161585910992,
"Sigma": 0.20006201902424794,
"Sigma_I": 0.03080965529061537,
"Sigma_tot": 0.23087167431486333,
"r": 1.277774470940313,
"a": 0.3626236604940038,
"se": 0.012922146429946824,
"z": 2.384252140899332,
"scenario": "B2_both_weak",
"rep": 6,
"Sigma_I_true": 0.03
},
{
"theta": 0.25105706335464795,
"Sigma": 0.2000920142398311,
"Sigma_I": 0.027363069071547917,
"Sigma_tot": 0.22745508331137904,
"r": 0.8512786668054413,
"a": 0.2542611793539511,
"se": 0.01192462539254267,
"z": 2.294669071001595,
"scenario": "B2_both_weak",
"rep": 7,
"Sigma_I_true": 0.03
},
{
"theta": 0.25038307146416305,
"Sigma": 0.20007752193534808,
"Sigma_I": 0.025815348624671563,
"Sigma_tot": 0.22589287056001964,
"r": 0.8612261485030306,
"a": 0.2473717932248909,
"se": 0.013565009747155016,
"z": 1.9030836767430857,
"scenario": "B2_both_weak",
"rep": 8,
"Sigma_I_true": 0.03
},
{
"theta": 0.25250036438000123,
"Sigma": 0.20004920689924666,
"Sigma_I": 0.01894568432744201,
"Sigma_tot": 0.21899489122668866,
"r": 0.6674454616739836,
"a": 0.15130758942827127,
"se": 0.014767142292706066,
"z": 1.282962129836038,
"scenario": "B2_both_weak",
"rep": 9,
"Sigma_I_true": 0.03
},
{
"theta": 0.24914965426993432,
"Sigma": 0.20020545069320056,
"Sigma_I": 0.012768731799669782,
"Sigma_tot": 0.21297418249287034,
"r": 0.6589452617241034,
"a": 0.15148263684361093,
"se": 0.011497413782172904,
"z": 1.1105742597059607,
"scenario": "B2_both_weak",
"rep": 10,
"Sigma_I_true": 0.03
},
{
"theta": 0.2506661544272036,
"Sigma": 0.19970019095569985,
"Sigma_I": 0.03044311050907117,
"Sigma_tot": 0.23014330146477102,
"r": 1.155434083472531,
"a": 0.3432384475939601,
"se": 0.013415704544857897,
"z": 2.269214442467705,
"scenario": "B2_both_weak",
"rep": 11,
"Sigma_I_true": 0.03
},
{
"theta": 0.24876181075810902,
"Sigma": 0.19996804765634923,
"Sigma_I": 0.027252716919131652,
"Sigma_tot": 0.22722076457548088,
"r": 0.8933256190371466,
"a": 0.26099817802702807,
"se": 0.01116416920351624,
"z": 2.4410877712734953,
"scenario": "B2_both_weak",
"rep": 12,
"Sigma_I_true": 0.03
},
{
"theta": 0.24938222550691025,
"Sigma": 0.2000938783839276,
"Sigma_I": 0.014099790549105465,
"Sigma_tot": 0.21419366893303304,
"r": 0.5433077272837038,
"a": 0.05817204050035325,
"se": 0.009580269381108054,
"z": 1.4717530361839035,
"scenario": "B2_both_weak",
"rep": 13,
"Sigma_I_true": 0.03
},
{
"theta": 0.24895248177344212,
"Sigma": 0.20005766143925174,
"Sigma_I": 0.03443015226152933,
"Sigma_tot": 0.2344878137007811,
"r": 1.183523073640775,
"a": 0.3476625449441252,
"se": 0.014135683731039664,
"z": 2.435690619331438,
"scenario": "B2_both_weak",
"rep": 14,
"Sigma_I_true": 0.03
},
{
"theta": 0.25030998002809657,
"Sigma": 0.19987433181719194,
"Sigma_I": 0.033987761524862194,
"Sigma_tot": 0.23386209334205413,
"r": 0.9299126647798589,
"a": 0.28411520096038484,
"se": 0.01296103595348354,
"z": 2.6223028503927033,
"scenario": "B2_both_weak",
"rep": 15,
"Sigma_I_true": 0.03
},
{
"theta": 0.2520375761438007,
"Sigma": 0.1999561262612764,
"Sigma_I": 0.016844098432272768,
"Sigma_tot": 0.21680022469354918,
"r": 0.9031368236295677,
"a": 0.26969021441146135,
"se": 0.011495185087356852,
"z": 1.4653177225305398,
"scenario": "B2_both_weak",
"rep": 16,
"Sigma_I_true": 0.03
},
{
"theta": 0.25038090667680385,
"Sigma": 0.20017087710345305,
"Sigma_I": 0.021063880281415193,
"Sigma_tot": 0.22123475738486825,
"r": 0.7013862454314215,
"a": 0.186651389139344,
"se": 0.012985770059639546,
"z": 1.6220740229247426,
"scenario": "B2_both_weak",
"rep": 17,
"Sigma_I_true": 0.03
},
{
"theta": 0.24932103081786236,
"Sigma": 0.20020389463721186,
"Sigma_I": 0.02329596846144712,
"Sigma_tot": 0.223499863098659,
"r": 0.6147151793399535,
"a": 0.1124007939596174,
"se": 0.013032916439046121,
"z": 1.787471635408732,
"scenario": "B2_both_weak",
"rep": 18,
"Sigma_I_true": 0.03
},
{
"theta": 0.25012443211851615,
"Sigma": 0.19988583199615093,
"Sigma_I": 0.038359574584776665,
"Sigma_tot": 0.23824540658092758,
"r": 1.0885852192050165,
"a": 0.32887731679325516,
"se": 0.010964143319523322,
"z": 3.4986385590629427,
"scenario": "B2_both_weak",
"rep": 19,
"Sigma_I_true": 0.03
},
{
"theta": 0.25126295461179937,
"Sigma": 0.19998306321360285,
"Sigma_I": 0.03314204944398204,
"Sigma_tot": 0.2331251126575849,
"r": 0.8396828745283187,
"a": 0.24738649366867582,
"se": 0.012567702402736672,
"z": 2.6370810178290993,
"scenario": "B2_both_weak",
"rep": 20,
"Sigma_I_true": 0.03
},
{
"theta": 0.2506855853951041,
"Sigma": 0.20004434121339326,
"Sigma_I": 0.026968466231646594,
"Sigma_tot": 0.22701280744503985,
"r": 0.8276317486919991,
"a": 0.24996712155342296,
"se": 0.01056846571508357,
"z": 2.551786319669519,
"scenario": "B2_both_weak",
"rep": 21,
"Sigma_I_true": 0.03
},
{
"theta": 0.2513580764023146,
"Sigma": 0.19990527208931336,
"Sigma_I": 0.021898578646854988,
"Sigma_tot": 0.22180385073616835,
"r": 0.6673599048318516,
"a": 0.15312990860382636,
"se": 0.011934118939455831,
"z": 1.8349556224427501,
"scenario": "B2_both_weak",
"rep": 22,
"Sigma_I_true": 0.03
},
{
"theta": 0.24841175601216975,
"Sigma": 0.2001651175256135,
"Sigma_I": 0.032046573568686794,
"Sigma_tot": 0.2322116910943003,
"r": 0.824614467376057,
"a": 0.2304373298896975,
"se": 0.013275282894583289,
"z": 2.4140030629225047,
"scenario": "B2_both_weak",
"rep": 23,
"Sigma_I_true": 0.03
},
{
"theta": 0.25095479305751334,
"Sigma": 0.19995980751312012,
"Sigma_I": 0.02025756101492858,
"Sigma_tot": 0.22021736852804868,
"r": 0.8650204884340722,
"a": 0.25637570278234306,
"se": 0.011187834891431483,
"z": 1.8106775092331224,
"scenario": "B2_both_weak",
"rep": 24,
"Sigma_I_true": 0.03
},
{
"theta": 0.2499984812217533,
"Sigma": 0.19986883012936227,
"Sigma_I": 0.03381118514801567,
"Sigma_tot": 0.23368001527737794,
"r": 1.149163907928648,
"a": 0.3462960886311301,
"se": 0.01344350727307423,
"z": 2.5150568569063454,
"scenario": "B2_both_weak",
"rep": 25,
"Sigma_I_true": 0.03
},
{
"theta": 0.2503954507676292,
"Sigma": 0.20001536546853246,
"Sigma_I": 0.017408266289240297,
"Sigma_tot": 0.21742363175777277,
"r": 0.8571275876236251,
"a": 0.25046183872439814,
"se": 0.01168893801114272,
"z": 1.4892940892188418,
"scenario": "B2_both_weak",
"rep": 26,
"Sigma_I_true": 0.03
},
{
"theta": 0.24901555751917454,
"Sigma": 0.19990875754995108,
"Sigma_I": 0.019339180688650686,
"Sigma_tot": 0.21924793823860175,
"r": 1.0404279829120708,
"a": 0.31256491999684094,
"se": 0.013412840012362651,
"z": 1.4418408533036784,
"scenario": "B2_both_weak",
"rep": 27,
"Sigma_I_true": 0.03
},
{
"theta": 0.24977896362761953,
"Sigma": 0.1998901329199788,
"Sigma_I": 0.03373889881345708,
"Sigma_tot": 0.2336290317334359,
"r": 1.059965226816985,
"a": 0.31540074952671415,
"se": 0.01479919834747769,
"z": 2.2797788110737356,
"scenario": "B2_both_weak",
"rep": 28,
"Sigma_I_true": 0.03
},
{
"theta": 0.252907357049487,
"Sigma": 0.20013194313897517,
"Sigma_I": 0.03339922726033999,
"Sigma_tot": 0.23353117039931515,
"r": 0.90239061985624,
"a": 0.26803664615484774,
"se": 0.011739081273216044,
"z": 2.845131274160599,
"scenario": "B2_both_weak",
"rep": 29,
"Sigma_I_true": 0.03
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05033069455781222,
"Sigma_tot": 0.05033069455781222,
"r": 0.8729388159639784,
"a": 0.257662004110917,
"se": 0.0013770872425106942,
"z": 36.54866082852508,
"scenario": "C_imitation_only",
"rep": 0,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.051626381533580026,
"Sigma_tot": 0.051626381533580026,
"r": 0.8530651156138808,
"a": 0.26052931659477646,
"se": 0.0008920077794714431,
"z": 57.876604578685516,
"scenario": "C_imitation_only",
"rep": 1,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04955883241318428,
"Sigma_tot": 0.04955883241318428,
"r": 0.7500458725909342,
"a": 0.21663169732165422,
"se": 0.0011662124832145925,
"z": 42.49554273041087,
"scenario": "C_imitation_only",
"rep": 2,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04820074140712245,
"Sigma_tot": 0.04820074140712245,
"r": 0.7793086908802607,
"a": 0.23458180829807587,
"se": 0.0009903729254848673,
"z": 48.66928423303202,
"scenario": "C_imitation_only",
"rep": 3,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05252958440399311,
"Sigma_tot": 0.05252958440399311,
"r": 0.8942420161960808,
"a": 0.2783486605010443,
"se": 0.0013039433329124059,
"z": 40.28517426954922,
"scenario": "C_imitation_only",
"rep": 4,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.050520523263408335,
"Sigma_tot": 0.050520523263408335,
"r": 0.7402905418893837,
"a": 0.20290985303858838,
"se": 0.0012327865992033387,
"z": 40.98075311335808,
"scenario": "C_imitation_only",
"rep": 5,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05207610941488824,
"Sigma_tot": 0.05207610941488824,
"r": 0.8496727820627963,
"a": 0.2762985372024477,
"se": 0.001291038639028311,
"z": 40.33660019198408,
"scenario": "C_imitation_only",
"rep": 6,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.049729778191408655,
"Sigma_tot": 0.049729778191408655,
"r": 0.6656006056115122,
"a": 0.19687382251559582,
"se": 0.0013016733090880858,
"z": 38.20450019540455,
"scenario": "C_imitation_only",
"rep": 7,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04704249808730197,
"Sigma_tot": 0.04704249808730197,
"r": 0.7343787867754917,
"a": 0.20944805831854352,
"se": 0.0009405130410229655,
"z": 50.01791153914822,
"scenario": "C_imitation_only",
"rep": 8,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.045584140165056714,
"Sigma_tot": 0.045584140165056714,
"r": 0.4754708516012762,
"a": -0.0012190371950710462,
"se": 0.0010212061790739007,
"z": 44.63754832192214,
"scenario": "C_imitation_only",
"rep": 9,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04901147513723725,
"Sigma_tot": 0.04901147513723725,
"r": 0.7826027311781154,
"a": 0.23690531617538274,
"se": 0.0012448692625528493,
"z": 39.37078102220114,
"scenario": "C_imitation_only",
"rep": 10,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04970161568795904,
"Sigma_tot": 0.04970161568795904,
"r": 0.7447812663732929,
"a": 0.19556013524137045,
"se": 0.0010661575754295095,
"z": 46.61751398983999,
"scenario": "C_imitation_only",
"rep": 11,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05380815478681847,
"Sigma_tot": 0.05380815478681847,
"r": 0.8656860390042749,
"a": 0.2819145349320922,
"se": 0.0012940968374503543,
"z": 41.57969730675794,
"scenario": "C_imitation_only",
"rep": 12,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04931814811403189,
"Sigma_tot": 0.04931814811403189,
"r": 0.72702437980696,
"a": 0.21958865555459858,
"se": 0.0014375096044509548,
"z": 34.30804772457055,
"scenario": "C_imitation_only",
"rep": 13,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04994086280021512,
"Sigma_tot": 0.04994086280021512,
"r": 0.7977669554915388,
"a": 0.24883390172550537,
"se": 0.0012706919617656146,
"z": 39.30210019651242,
"scenario": "C_imitation_only",
"rep": 14,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05060349773873578,
"Sigma_tot": 0.05060349773873578,
"r": 0.8272474228201852,
"a": 0.26199933045808704,
"se": 0.0010541120906420432,
"z": 48.00580335618196,
"scenario": "C_imitation_only",
"rep": 15,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05233301057478891,
"Sigma_tot": 0.05233301057478891,
"r": 0.8351840317483824,
"a": 0.2864632978005133,
"se": 0.0010066291975544459,
"z": 51.98836940347973,
"scenario": "C_imitation_only",
"rep": 16,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04944762511019979,
"Sigma_tot": 0.04944762511019979,
"r": 0.7880919237405049,
"a": 0.23639890314580925,
"se": 0.0013416343039493615,
"z": 36.85626177315315,
"scenario": "C_imitation_only",
"rep": 17,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04748587702643424,
"Sigma_tot": 0.04748587702643424,
"r": 0.7966527344214853,
"a": 0.2573367137036752,
"se": 0.0011478941663158853,
"z": 41.36781806186717,
"scenario": "C_imitation_only",
"rep": 18,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.0543185653741865,
"Sigma_tot": 0.0543185653741865,
"r": 0.9064540615650707,
"a": 0.27791111135651075,
"se": 0.001532728478810951,
"z": 35.43913101707705,
"scenario": "C_imitation_only",
"rep": 19,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05055092814851411,
"Sigma_tot": 0.05055092814851411,
"r": 0.861164405665449,
"a": 0.2545726648456326,
"se": 0.001142277243871971,
"z": 44.25451738595606,
"scenario": "C_imitation_only",
"rep": 20,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04875240363580075,
"Sigma_tot": 0.04875240363580075,
"r": 0.7841392690540737,
"a": 0.2380121340420787,
"se": 0.0011382422190703379,
"z": 42.83130850270112,
"scenario": "C_imitation_only",
"rep": 21,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05018674618855058,
"Sigma_tot": 0.05018674618855058,
"r": 0.7277980250356467,
"a": 0.22037188952084985,
"se": 0.0012746846083826512,
"z": 39.37189314008323,
"scenario": "C_imitation_only",
"rep": 22,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05178905152132177,
"Sigma_tot": 0.05178905152132177,
"r": 0.9451957573823766,
"a": 0.30160216209002894,
"se": 0.001175517732692174,
"z": 44.056376251096054,
"scenario": "C_imitation_only",
"rep": 23,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04832580753629126,
"Sigma_tot": 0.04832580753629126,
"r": 0.7785086825563157,
"a": 0.23162339418890854,
"se": 0.001189813152310827,
"z": 40.61629966220664,
"scenario": "C_imitation_only",
"rep": 24,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05132142179404414,
"Sigma_tot": 0.05132142179404414,
"r": 0.840807826594416,
"a": 0.23552618348509388,
"se": 0.0010987705579131246,
"z": 46.70804238831991,
"scenario": "C_imitation_only",
"rep": 25,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04925266434233441,
"Sigma_tot": 0.04925266434233441,
"r": 0.7513795676840277,
"a": 0.2064943330505936,
"se": 0.0010016541229725146,
"z": 49.17132891758277,
"scenario": "C_imitation_only",
"rep": 26,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04770297538874709,
"Sigma_tot": 0.04770297538874709,
"r": 0.7222309636658394,
"a": 0.22356403281569623,
"se": 0.000977790413185812,
"z": 48.78650347299117,
"scenario": "C_imitation_only",
"rep": 27,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.048908442833627414,
"Sigma_tot": 0.048908442833627414,
"r": 0.7668911221355373,
"a": 0.2400931150624659,
"se": 0.0010172450753603466,
"z": 48.07931148381544,
"scenario": "C_imitation_only",
"rep": 28,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.04883096894949897,
"Sigma_tot": 0.04883096894949897,
"r": 0.6880832012834308,
"a": 0.2070292358823452,
"se": 0.0012362703551713288,
"z": 39.498616742882035,
"scenario": "C_imitation_only",
"rep": 29,
"Sigma_I_true": 0.06
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05624293433989064,
"Sigma_tot": 0.05624293433989064,
"r": 0.7447486897761543,
"a": 0.21481351918639044,
"se": 0.0015152803691635783,
"z": 37.11718008393143,
"scenario": "C2_imitation_narrow",
"rep": 0,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05647236394945438,
"Sigma_tot": 0.05647236394945438,
"r": 0.78267938158328,
"a": 0.25403309792010426,
"se": 0.0013760851328617903,
"z": 41.03842313303031,
"scenario": "C2_imitation_narrow",
"rep": 1,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.052517457342198315,
"Sigma_tot": 0.052517457342198315,
"r": 0.6302844619441037,
"a": 0.18265735782436826,
"se": 0.0011995170168149904,
"z": 43.78216949488966,
"scenario": "C2_imitation_narrow",
"rep": 2,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05193034629039734,
"Sigma_tot": 0.05193034629039734,
"r": 0.8467610871281462,
"a": 0.28235811316291726,
"se": 0.0010790669330647997,
"z": 48.12523180828379,
"scenario": "C2_imitation_narrow",
"rep": 3,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05995274487952941,
"Sigma_tot": 0.05995274487952941,
"r": 1.10406481254714,
"a": 0.34487701486556277,
"se": 0.001450037853289352,
"z": 41.34564124897087,
"scenario": "C2_imitation_narrow",
"rep": 4,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05781026200401503,
"Sigma_tot": 0.05781026200401503,
"r": 1.0290240729139986,
"a": 0.32683708835108016,
"se": 0.001340872026263151,
"z": 43.11392949640785,
"scenario": "C2_imitation_narrow",
"rep": 5,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.057456898336191525,
"Sigma_tot": 0.057456898336191525,
"r": 0.7760559410608863,
"a": 0.2276853330642987,
"se": 0.0012275023403644338,
"z": 46.80797457309378,
"scenario": "C2_imitation_narrow",
"rep": 6,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05542119062537662,
"Sigma_tot": 0.05542119062537662,
"r": 0.7613309228775168,
"a": 0.25858673280614186,
"se": 0.0012720466851839107,
"z": 43.568519356161765,
"scenario": "C2_imitation_narrow",
"rep": 7,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05285556885654304,
"Sigma_tot": 0.05285556885654304,
"r": 0.8184870557980325,
"a": 0.24785663685936332,
"se": 0.0010591609720439854,
"z": 49.903244409149195,
"scenario": "C2_imitation_narrow",
"rep": 8,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.06165766713825874,
"Sigma_tot": 0.06165766713825874,
"r": 1.0077922586532517,
"a": 0.29678030388661675,
"se": 0.0012502977902681563,
"z": 49.31438543535678,
"scenario": "C2_imitation_narrow",
"rep": 9,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05335720984894261,
"Sigma_tot": 0.05335720984894261,
"r": 0.6698777223369918,
"a": 0.16164600312031524,
"se": 0.0010769887528232585,
"z": 49.542959208320454,
"scenario": "C2_imitation_narrow",
"rep": 10,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05877701198271336,
"Sigma_tot": 0.05877701198271336,
"r": 0.9893701898049105,
"a": 0.31318521219455825,
"se": 0.0011103365120840529,
"z": 52.936214690798096,
"scenario": "C2_imitation_narrow",
"rep": 11,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.051427524294359914,
"Sigma_tot": 0.051427524294359914,
"r": 0.7224041761738693,
"a": 0.22494166173417834,
"se": 0.0011441892060043827,
"z": 44.946695900016145,
"scenario": "C2_imitation_narrow",
"rep": 12,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05235709666181179,
"Sigma_tot": 0.05235709666181179,
"r": 0.62935513686999,
"a": 0.19651819333956133,
"se": 0.0013676761704850104,
"z": 38.28179344767316,
"scenario": "C2_imitation_narrow",
"rep": 13,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.054072245553726625,
"Sigma_tot": 0.054072245553726625,
"r": 0.8999436686908988,
"a": 0.281669208938071,
"se": 0.0012698210992880582,
"z": 42.58256976832637,
"scenario": "C2_imitation_narrow",
"rep": 14,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.054192949221810324,
"Sigma_tot": 0.054192949221810324,
"r": 0.9127855366970301,
"a": 0.29354603920072336,
"se": 0.0011652885711006073,
"z": 46.50603341164278,
"scenario": "C2_imitation_narrow",
"rep": 15,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.0496325848580335,
"Sigma_tot": 0.0496325848580335,
"r": 0.6694491361516399,
"a": 0.1815494478291012,
"se": 0.0010851848215212444,
"z": 45.73652697100671,
"scenario": "C2_imitation_narrow",
"rep": 16,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05314672244678932,
"Sigma_tot": 0.05314672244678932,
"r": 0.6893151693520613,
"a": 0.21412540229563326,
"se": 0.001331166156688473,
"z": 39.92493512530534,
"scenario": "C2_imitation_narrow",
"rep": 17,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.0550532109263247,
"Sigma_tot": 0.0550532109263247,
"r": 0.7978045904825364,
"a": 0.23776317170030017,
"se": 0.0012290462203397871,
"z": 44.79344227681239,
"scenario": "C2_imitation_narrow",
"rep": 18,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05782521545772523,
"Sigma_tot": 0.05782521545772523,
"r": 0.9291078752307451,
"a": 0.30849872721025434,
"se": 0.0012754049845502572,
"z": 45.338709004744864,
"scenario": "C2_imitation_narrow",
"rep": 19,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05348618772747096,
"Sigma_tot": 0.05348618772747096,
"r": 0.8610554368307728,
"a": 0.25924992755058357,
"se": 0.0010355198617275083,
"z": 51.6515324372847,
"scenario": "C2_imitation_narrow",
"rep": 20,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05275119355651034,
"Sigma_tot": 0.05275119355651034,
"r": 0.8254547197077919,
"a": 0.2696314472595584,
"se": 0.0010448613229114073,
"z": 50.48631086231054,
"scenario": "C2_imitation_narrow",
"rep": 21,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.0522655145619025,
"Sigma_tot": 0.0522655145619025,
"r": 0.7062845822742545,
"a": 0.19031340896144738,
"se": 0.0012294249889470326,
"z": 42.512162215497526,
"scenario": "C2_imitation_narrow",
"rep": 22,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.0559729725496472,
"Sigma_tot": 0.0559729725496472,
"r": 0.9606676773699973,
"a": 0.32188568272553586,
"se": 0.0012842181521247995,
"z": 43.58525259671597,
"scenario": "C2_imitation_narrow",
"rep": 23,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05838487728572202,
"Sigma_tot": 0.05838487728572202,
"r": 1.0329346374014667,
"a": 0.3088669916139824,
"se": 0.0012114687997124333,
"z": 48.193463421906415,
"scenario": "C2_imitation_narrow",
"rep": 24,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05105877398555196,
"Sigma_tot": 0.05105877398555196,
"r": 0.7384478872971805,
"a": 0.24645949739787323,
"se": 0.0011318873733654627,
"z": 45.1094121085015,
"scenario": "C2_imitation_narrow",
"rep": 25,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05429709104481706,
"Sigma_tot": 0.05429709104481706,
"r": 0.8419812106076858,
"a": 0.2589408929223417,
"se": 0.0010263760487838585,
"z": 52.901751857083056,
"scenario": "C2_imitation_narrow",
"rep": 26,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05569876406780963,
"Sigma_tot": 0.05569876406780963,
"r": 0.8678904264103151,
"a": 0.26302663525885517,
"se": 0.0010160176864031653,
"z": 54.820663865597155,
"scenario": "C2_imitation_narrow",
"rep": 27,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.052272668219887394,
"Sigma_tot": 0.052272668219887394,
"r": 0.7415071810319965,
"a": 0.237578680736441,
"se": 0.0010069258388823068,
"z": 51.91312627145445,
"scenario": "C2_imitation_narrow",
"rep": 28,
"Sigma_I_true": 0.06000000000000002
},
{
"theta": 0.0,
"Sigma": 0.0,
"Sigma_I": 0.05967129423200405,
"Sigma_tot": 0.05967129423200405,
"r": 0.9642163279642544,
"a": 0.3274340160657908,
"se": 0.0012914349229555249,
"z": 46.205420940176204,
"scenario": "C2_imitation_narrow",
"rep": 29,
"Sigma_I_true": 0.06000000000000002
}
]

==> anc/mc_summary.json <==
{
 "A_noise_only": {
  "n": 30,
  "true": 0.0,
  "mean": 0.0013019607073418565,
  "sd": 0.007297840318440815,
  "se": 0.009836549105746285,
  "rej": 0.0,
  "Sigma": 0.1999836430229512,
  "r": 1.0175165350523987,
  "r_sd": 0.13595301724731876,
  "a": 0.3000567425168633,
  "a_sd": 0.040912129828618665
 },
 "B2_both_weak": {
  "n": 30,
  "true": 0.03,
  "mean": 0.025498244272861716,
  "sd": 0.007095973794757949,
  "se": 0.012266876913156994,
  "rej": 0.7333333333333333,
  "Sigma": 0.20000959981289074,
  "r": 0.8877707273362236,
  "r_sd": 0.18707792998147085,
  "a": 0.2502188842869459,
  "a_sd": 0.07580118373212734
 },
 "B_both": {
  "n": 30,
  "true": 0.06,
  "mean": 0.05570722878196122,
  "sd": 0.00775216304459099,
  "se": 0.016004048572926963,
  "rej": 1.0,
  "Sigma": 0.19997939465582346,
  "r": 0.9502786811373843,
  "r_sd": 0.1805539080470945,
  "a": 0.2835231543709073,
  "a_sd": 0.06968248329510976
 },
 "C_imitation_only": {
  "n": 30,
  "true": 0.06,
  "mean": 0.04995965087090312,
  "sd": 0.001952846049324768,
  "se": 0.001172181016362122,
  "rej": 1.0,
  "Sigma": 0.0,
  "r": 0.785090148213084,
  "r_sd": 0.08864964457578078,
  "a": 0.23312885885946033,
  "a_sd": 0.05272970950644975
 },
 "C2_imitation_narrow": {
  "n": 30,
  "true": 0.06000000000000002,
  "mean": 0.05493395140818052,
  "sd": 0.0029838044461184517,
  "se": 0.0012034368203338928,
  "rej": 1.0,
  "Sigma": 0.0,
  "r": 0.8317027324322966,
  "r_sd": 0.12933211195866104,
  "a": 0.2577771815327316,
  "a_sd": 0.04895510893196655
 }
}

==> anc/sim_master.py <==
# Particle check of the regression-function evolution equation (1D, OU covariate)
import numpy as np, json
rng=np.random.default_rng(2026)
N=2_000_000; s=1.0; th=1.0; lam=0.5
alpha=lambda x: np.sin(2*x)
X=rng.normal(0,np.sqrt(s/(2*th)),N)          # stationary covariate law
Y=np.cos(X)+0.3*rng.standard_normal(N)
dt=1e-3; T=0.5; dlt=0.02
snaps={}
targets={round(T-dlt,3),round(T,3),round(T+dlt,3)}
t=0.0
for k in range(int(round((T+dlt)/dt))):
    dW=rng.standard_normal(N)*np.sqrt(dt)
    Y=Y+(alpha(X)-lam*Y)*dt
    X=X-th*X*dt+np.sqrt(s)*dW
    t=round(t+dt,3)
    if t in targets: snaps[t]=(X.copy(),Y.copy())
grid=np.linspace(-1.2,1.2,25); h=0.12
def locquad(Xs,Ys,x0):
    u=Xs-x0; w=np.exp(-0.5*(u/h)**2); sel=w>1e-4
    u,w,y=u[sel],w[sel],Ys[sel]
    P=np.column_stack([np.ones_like(u),u,u**2])
    WP=P*w[:,None]; c=np.linalg.solve(P.T@WP,WP.T@y)
    return c[0],c[1],2*c[2]
est={tt:np.array([locquad(*snaps[tt],x0) for x0 in grid]) for tt in snaps}
m0,m1,m2=est[round(T,3)].T
lhs=(est[round(T+dlt,3)][:,0]-est[round(T-dlt,3)][:,0])/(2*dlt)
v=s/(2*th); dlogf=-grid/v; b=-th*grid
full=0.5*s*m2+(s*dlogf-b)*m1+alpha(grid)-lam*m0
nodens=0.5*s*m2-b*m1+alpha(grid)-lam*m0     # omit Sigma*grad log f term
heatonly=0.5*s*m2+alpha(grid)-lam*m0
inner=np.abs(grid)<=1.0
out=dict(grid=grid.tolist(),lhs=lhs.tolist(),full=full.tolist(),nodens=nodens.tolist(),heat=heatonly.tolist(),
 rmse_full=float(np.sqrt(np.mean((lhs-full)[inner]**2))),
 rmse_nodens=float(np.sqrt(np.mean((lhs-nodens)[inner]**2))),
 rmse_heat=float(np.sqrt(np.mean((lhs-heatonly)[inner]**2))),
 scale=float(np.sqrt(np.mean(lhs[inner]**2))))
json.dump(out,open('sim_master.json','w'))
print({k:v for k,v in out.items() if k.startswith('rmse') or k=='scale'})


==> anc/sim_nagumo.py <==
# Bistable replicator dynamics with diffusion in a 2-D covariate space; logistic regression identification
import numpy as np, json, statsmodels.api as sm
r,a,kap=1.0,0.3,0.5                    # Sigma = 2*kap*I  -> D = kap
n=np.array([0.6,0.8])
w_true=np.sqrt(2*kap/r); c_true=np.sqrt(2*kap*r)*(a-0.5)
target={'kappa_over_r':kap/r,'r_a_minus_half':r*(a-0.5)}
# solve 1-D PDE along xi = n.x from a smoothed step (planar initial condition stays planar)
L=40.0; M=1601; xi=np.linspace(-L,L,M); dx=xi[1]-xi[0]
dt=0.2*dx**2/kap; Tmax=30.0
p=0.5*(1+np.tanh(xi/0.3))*0.9+0.05     # not the wave profile: transient, values in (0.05,0.95)
times=np.arange(0,Tmax+1e-9,0.5); sol={}; t=0.0; k=0
sol[0.0]=p.copy()
while t<Tmax-1e-12:
    lap=np.empty_like(p); lap[1:-1]=(p[2:]-2*p[1:-1]+p[:-2])/dx**2
    lap[0]=2*(p[1]-p[0])/dx**2; lap[-1]=2*(p[-2]-p[-1])/dx**2
    p=p+dt*(kap*lap+r*p*(1-p)*(p-a)); t+=dt
    for tt in times:
        if tt not in sol and t>=tt-1e-12: sol[tt]=p.copy()
print("min/max p over run:",min(v.min() for v in sol.values()),max(v.max() for v in sol.values()))
rng=np.random.default_rng(7)
def fit(window,nper,reps):
    ts=[tt for tt in times if window[0]<=tt<=window[1]]
    ests=[]
    for _ in range(reps):
        Xs=[];Ts=[];Ys=[]
        for tt in ts:
            X=rng.uniform(-6,6,(nper,2)); pr=np.interp(X@n,xi,sol[tt])
            Xs.append(X);Ts.append(np.full(nper,tt));Ys.append(rng.random(nper)<pr)
        X=np.vstack(Xs);T=np.concatenate(Ts);Y=np.concatenate(Ys).astype(float)
        Z=sm.add_constant(np.column_stack([X,T-np.mean(T)]))
        res=sm.Logit(Y,Z).fit(disp=0)
        beta=res.params[1:3]; gam=res.params[3]
        ests.append([1/(2*beta@beta),-gam,*(beta/np.linalg.norm(beta))])
    e=np.array(ests); return dict(mean=e.mean(0).tolist(),sd=e.std(0).tolist())
out={'target':target,'n_true':n.tolist()}
out['late']=fit((15,25),400,300)    # wave developed
out['early']=fit((0,10),400,300)    # includes transient
json.dump(out,open('sim_nagumo.json','w'),indent=1); print(json.dumps(out,indent=1))
# profile snapshots for figure
np.savez('nagumo_profiles.npz',xi=xi,**{f"t{int(tt)}":sol[tt] for tt in [0.0,5.0,10.0,20.0,30.0]})


==> anc/verify_master.py <==
import sympy as sp
x1,x2=sp.symbols('x1 x2'); X=[x1,x2]
f=sp.Function('f')(x1,x2); m=sp.Function('m')(x1,x2)
b=[sp.Function('b1')(x1,x2),sp.Function('b2')(x1,x2)]
S=[[sp.Function('S11')(x1,x2),sp.Function('S12')(x1,x2)],[sp.Function('S12')(x1,x2),sp.Function('S22')(x1,x2)]]
G=sp.Function('G')(x1,x2)
def Lstar(u):  # adjoint generator
    return -sum(sp.diff(b[i]*u,X[i]) for i in range(2)) + sp.Rational(1,2)*sum(sp.diff(S[i][j]*u,X[i],X[j]) for i in range(2) for j in range(2))
q=m*f
ft=Lstar(f); qt=Lstar(q)+f*G
mt=(qt-m*ft)/f
H=[[sp.diff(m,X[i],X[j]) for j in range(2)] for i in range(2)]
grad=[sp.diff(m,X[i]) for i in range(2)]
divS=[sum(sp.diff(S[i][j],X[j]) for j in range(2)) for i in range(2)]
drift=[sum(S[i][j]*sp.diff(f,X[j]) for j in range(2))/f + divS[i] - b[i] for i in range(2)]
rhs=sp.Rational(1,2)*sum(S[i][j]*H[j][i] for i in range(2) for j in range(2)) + sum(drift[i]*grad[i] for i in range(2)) + G
print("master eq (Sigma(x), b(x)) residual:", sp.simplify(sp.expand(mt-rhs)))


==> anc/verify_rest.py <==
import sympy as sp, numpy as np
# --- Nagumo planar wave with general Sigma and constant advection v
z,t,r,a,c,w=sp.symbols('z t r a c w',real=True)
x1,x2=sp.symbols('x1 x2',real=True)
n1,n2=sp.symbols('n1 n2',real=True)
s11,s12,s22,v1,v2=sp.symbols('s11 s12 s22 v1 v2',real=True)
D=sp.Rational(1,2)*(n1**2*s11+2*n1*n2*s12+n2**2*s22)
wsol=sp.sqrt(2*D/r); csol=sp.sqrt(2*D*r)*(a-sp.Rational(1,2)) - (v1*n1+v2*n2)
p=1/(1+sp.exp(-((n1*x1+n2*x2)-c*t)/w))
lhs=sp.diff(p,t)
rhs=sp.Rational(1,2)*(s11*sp.diff(p,x1,2)+2*s12*sp.diff(p,x1,x2)+s22*sp.diff(p,x2,2)) + v1*sp.diff(p,x1)+v2*sp.diff(p,x2) + r*p*(1-p)*(p-a)
res=(lhs-rhs).subs({w:wsol,c:csol})
vals={n1:0.6,n2:0.8,s11:1.3,s12:0.4,s22:0.7,v1:0.2,v2:-0.5,r:2.0,a:0.3}
import random
mx=0
for _ in range(20):
    pt={x1:random.uniform(-3,3),x2:random.uniform(-3,3),t:random.uniform(0,2)}
    mx=max(mx,abs(float(res.subs(vals).subs(pt))))
print("Nagumo planar logistic wave residual (max over random pts):",mx)
# sign convention: v.grad term enters with + sign in PDE, i.e. v = Sigma grad log f + div Sigma - b
# --- Gaussian quadratic projection: H* = E[Hess m], J* = E[grad m]
rng=np.random.default_rng(1)
mu=np.array([0.5,-1.0]); A=np.array([[1.0,0.6],[0.0,0.8]]); Sig=A@A.T
N=4_000_000
Xs=mu+rng.standard_normal((N,2))@A.T
def mfun(X): return np.sin(X[:,0])*np.exp(0.3*X[:,1])+X[:,0]**3*X[:,1]
U=Xs-mu
Phi=np.column_stack([np.ones(N),U[:,0],U[:,1],0.5*U[:,0]**2,U[:,0]*U[:,1],0.5*U[:,1]**2])
coef=np.linalg.lstsq(Phi,mfun(Xs),rcond=None)[0]
J=coef[1:3]; H=np.array([[coef[3],coef[4]],[coef[4],coef[5]]])
x,y=Xs[:,0],Xs[:,1]
gm=np.array([np.mean(np.cos(x)*np.exp(.3*y)+3*x**2*y), np.mean(.3*np.sin(x)*np.exp(.3*y)+x**3)])
Hm=np.array([[np.mean(-np.sin(x)*np.exp(.3*y)+6*x*y), np.mean(.3*np.cos(x)*np.exp(.3*y)+3*x**2)],
             [0,np.mean(.09*np.sin(x)*np.exp(.3*y))]]); Hm[1,0]=Hm[0,1]
print("J* =",J.round(3)," E[grad m] =",gm.round(3))
print("H* =",H.round(3).tolist()," E[Hess m] =",Hm.round(3).tolist())


==> anc/verify_v2.py <==
import sympy as sp
x=sp.symbols('x'); f=sp.Function('f')(x); m=sp.Function('m')(x)
q=m*f
lhs=f*(sp.Rational(1,2)*sp.diff(m,x,2)+sp.diff(sp.log(f),x)*sp.diff(m,x))
rhs=sp.Rational(1,2)*(sp.diff(q,x,2)-m*sp.diff(f,x,2))
print('q-form identity residual:',sp.simplify(lhs-rhs))
# kernel-average expansion: ptilde = int K(x-z) p(z) f(z) dz / int K(x-z) f(z) dz, Gaussian K var V
V,z=sp.symbols('V z',positive=True)
# Taylor: (K*g)(x) = g + V/2 g'' + O(V^2)
num=q+V/2*sp.diff(q,x,2); den=f+V/2*sp.diff(f,x,2)
ratio=sp.series(num/den,V,0,2).removeO()
target=m+V*(sp.Rational(1,2)*sp.diff(m,x,2)+sp.diff(f,x)/f*sp.diff(m,x))
print('imitation operator residual (order V):',sp.simplify(sp.expand(ratio-target)))
# logistic wave: 1/2 p'' lies in span{p(1-p), p^2(1-p)}
w=sp.symbols('w',positive=True); P=1/(1+sp.exp(-x/w))
expr=sp.Rational(1,2)*sp.diff(P,x,2)-(P*(1-P)-2*P**2*(1-P))/(2*w**2)
print('wave collinearity residual:',sp.simplify(expr))

